ADS: Approximate Densest Subgraph for Novel Image Discovery

The volume of image repositories continues to grow. Despite the availability of content-based addressing, we still lack a lightweight tool that allows us to discover images of distinct characteristics from a large collection. In this paper, we propose a fast and training-free algorithm for novel image discovery. The key of our algorithm is formulating a collection of images as a perceptual distance-weighted graph, within which our task is to locate the K-densest subgraph that corresponds to a subset of the most unique images. While solving this problem is not just NP-hard but also requires a full computation of the potentially huge distance matrix, we propose to relax it into a K-sparse eigenvector problem that we can efficiently solve using stochastic gradient descent (SGD) without explicitly computing the distance matrix. We compare our algorithm against state-of-the-arts on both synthetic and real datasets, showing that it is considerably faster to run with a smaller memory footprint while able to mine novel images more accurately.

==> ads_for_paper.py <==
import numpy as np
def ads(x, K, E=20, J=16, a=0.001, b=0.9):
    """
    Approximate densest subgraph (ADS) algorithm

    Arguments:
    x - A 2D numpy array of data features
    K - Number of novel data points to find
    E - Epoch size (default: 20)
    J - Batch size (default: 16)
    a - Learning rate (default: 0.001)
    b - Momentum (default: 0.9)

    Returns:
    A vector of weights with at most K non-zero values
    """
    
    # Initialize solution vector to be uniform
    s_t_1 = np.ones(N)/np.sqrt(N)
    D_t_1 = np.zeros(N)
    
    # Start SGD learning process
    for t in range(E):
        s_t = s_t_1*1.0
        
        # Iterate through each data point
        for i in range(N):
            # Draw a mini-batch of samples with non-zero weights
            J_t_i = np.random.choice(np.nonzero(s_t_1)[0], J)
            
            # Compute an Monte-Carlo sum
            D_t_i = sum([(np.linalg.norm(x[i,:]-x[j,:]))*s_t_1[j] 
                for j in J_t_i])
            if t >= 1:
                # Maintain a moving average of historical sums
                D_t_i = b*D_t_1[i] + (1-b)*D_t_i
                D_t_1[i] = D_t_i
            
            # Update for one gradient step
            s_t[i] = s_t_1[i] + 2*a*N/J*D_t_i
        
        # Apply sparsity clipping
        K_t = int(N - (N-K)/(E)*(t+1))
        s_t = s_t*(s_t >= s_t[np.argsort(-s_t)[K_t-1]])
        
        # Apply unit normalization
        s_t = s_t/np.linalg.norm(s_t)
        s_t_1 = s_t
    return s_t_1
